Ms. Pac-Man Versus Ghost Team CIG 2016 Competition

This paper introduces the revival of the popular Ms. Pac-Man Versus Ghost Team competition. We present an updated game engine with Partial Observability constraints, a new Multi-Agent Systems approach to developing Ghost agents and several sample controllers to ease the development of entries. A restricted communication protocol is provided for the Ghosts, providing a more challenging environment than before. The competition will debut at the IEEE Computational Intelligence and Games Conference 2016. Some preliminary results showing the effects of Partial Observability and the benefits of simple communication are also presented.

==> Message.java <==
package pacman.game.comms;

import pacman.game.Constants.GHOST;

/**
 * Represents a message for the game.
 *
 * Very inflexible - only allowed information will be possible.
 */
public interface Message {

     //Gets the sender of the message
    public GHOST getSender();

    //Gets the intended recipient of the message
    public GHOST getRecipient();

    //Gets the message type of the message
    public MessageType getType();

    //Gets the data associated with the message
    public int getData();

     //Gets the tick that the message was created
    public int getTick();

     //Contains information about message delays    
    public enum MessageType {
        PACMAN_SEEN(2),
        I_AM(1),
        I_AM_HEADING(1);
        
        private int delay;

        private MessageType(int delay) {
            this.delay = delay;
        }


        public int getDelay() {
            return delay;
        }
    }
}


==> Messenger.java <==
package pacman.game.comms;

import pacman.game.Constants;

import java.util.ArrayList;

public interface Messenger {

    //Gets a deep copy of the messenger object
    Messenger copy();
    
    //Updates the messenger
    void update();

    //Adds a message to the messenger
    //to be delivered as soon as it can be
    void addMessage(Message message);

    /**
     * Get all messages that are due to 
     * be delivered to me this tick
     * @param querier The agent doing the querying.
     * @return The messages due (could be empty).
     */
    ArrayList<Message> getMessages(GHOST querier);
}

